PEACE-TEST-PROTOCOL: Polarization-Keyed Examination Papers and Mandatory Issued Eyewear that Displace AI Glasses and Extend Universal Design

Camera-equipped AI glasses turn an examination page into a query for a remote vision-language model. Device detection targets possession, and our companion work SEOYUN targets the model. PEACE-TEST-PROTOCOL instead changes who owns the eyewear. Every candidate wears authority-issued glasses for the whole session, and the question paper is printed so that it can be read only through them. As in cinema stereoscopy, a patterned laminate encodes the text in the handedness of circular polarization rather than in brightness. The page looks uniformly grey to the naked eye and to unfiltered cameras, and the issued circular analyzer reveals the text. Compulsory issued eyewear turns the smart-glasses form factor against itself. The face position is occupied by a device the authority supplies and collects, and a camera anywhere else needs its own analyzer. Spectacle wearers receive prescription inserts in the issued frame, low-vision candidates may use an offline assistive mixed-reality tier, and blind candidates keep braille, audio, and screen-reader formats. We derive the luminance and contrast budget and show why circular keying tolerates head tilt. A simulation study supports the analysis. A spectral Mueller model confirms tilt invariance and invisibility to linear-polarization cameras, but a 1 degree axis misregistration leaks a few percent of contrast. A capture-and-OCR experiment on English and Korean text shows that video averaging can recover leakage too weak to read in a single frame, so leakage must be bounded against the adversary's total photon budget. Data from 151 observers and 28 cameras show that spectral (metameric) keys are visible to all of them. The key carries no secrecy, and filtered covert cameras remain possible. All results are simulations; no prototypes, physical measurements, or human-subject results are reported.

==> anc/harness/README.md <==
# PTP simulation harness

These are simulations only. No physical sample, camera, or human participant is involved.

```
python3 -m venv .venv && .venv/bin/pip install numpy scipy pillow matplotlib colour-science pandas xlrd python-calamine
.venv/bin/python exp1_page_optics.py     # spectral Mueller model of keyed pages
.venv/bin/python exp2_capture_ocr.py     # unfiltered capture + adversarial enhancement + Tesseract OCR (needs tesseract eng+kor)
.venv/bin/python exp3_metamerism.py      # metameric ink pairs vs 151 observers and 28 cameras
.venv/bin/python make_results.py         # writes paper/results/*.tex from results/*.json
```

## External data
The data files are downloaded into `data/` and are not redistributed here.

| Dataset | Source | Checksum |
|---|---|---|
| Jiang et al. 2013 camera spectral sensitivities (28 cameras) | Zenodo record 3245883 (mirror of gujinwei.org/research/camspec) | `camspec_database.txt` MD5 `dcf7ce9ec9f2c87b87014f5cc46f8c15`, which matches the record's stated MD5 |
| Asano 2015 individual observer colour-matching functions (151 observers) | Zenodo record 3252742 (mirror of rit-mcsl.org) | `Data_151Obs.xls` MD5 `1c8ea892045faa785ca29c80b7f7674e`, which matches the record's stated MD5 |
| CIE 1931 2-degree observer, D65 | `colour-science` 0.4.7 bundled data | — |

The text lines in `exp2_capture_ocr.py` were written by the author in an exam-like style. They contain no real examination content.


==> anc/harness/exp1_page_optics.py <==
"""E1-sim: spectral Mueller-calculus simulation of keyed pages.

No physical measurement. Outputs results/exp1.json and paper figures.
"""
from __future__ import annotations

import json
from pathlib import Path

import colour
import matplotlib
import numpy as np

matplotlib.use("Agg")
import matplotlib.pyplot as plt

from ptp import mueller as M

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "harness" / "results"
FIG = ROOT / "paper" / "figures"
RES.mkdir(parents=True, exist_ok=True)

LAM = np.arange(400, 701, 10.0)
cmfs = colour.MSDS_CMFS["CIE 1931 2 Degree Standard Observer"].copy().align(colour.SpectralShape(400, 700, 10))
D65 = colour.SDS_ILLUMINANTS["D65"].copy().align(colour.SpectralShape(400, 700, 10))
W = D65.values * cmfs.values[:, 1]
W = W / W.sum()


def lum(stokes):  # photopic luminance of a spectral Stokes array (relative to perfect white, unpolarized)
    return float((W * stokes[:, 0]).sum())


def weber(lb, lg):
    return 1 - lg / lb


def main():
    out = {}
    R = 0.85
    L_plain = R
    # unfiltered (eye / intensity camera)
    for plate in ("zero", "multi", "achromatic"):
        bg, gl = M.kc1_page(LAM, False, plate), M.kc1_page(LAM, True, plate)
        out[f"naked_contrast_{plate}"] = weber(lum(bg), lum(gl))
    # choose analyzer orientation that passes background
    bg, gl = M.kc1_page(LAM, False), M.kc1_page(LAM, True)
    best = max((np.pi / 2, 0.0), key=lambda p: lum(M.through(M.circular_analyzer(LAM, 0, phi=p), bg)))
    tilts = np.deg2rad(np.arange(0, 91, 1))
    curves = {}
    for page_plate in ("zero", "multi", "achromatic"):
        for an_plate in ("zero", "achromatic"):
            bg, gl = M.kc1_page(LAM, False, page_plate), M.kc1_page(LAM, True, page_plate)
            cs = []
            for t in tilts:
                A = M.circular_analyzer(LAM, t, an_plate, phi=best)
                cs.append(weber(lum(M.through(A, bg)), lum(M.through(A, gl))))
            curves[f"circ_page-{page_plate}_glasses-{an_plate}"] = cs
    A0 = M.circular_analyzer(LAM, 0, phi=best)
    bgz, glz = M.kc1_page(LAM, False), M.kc1_page(LAM, True)
    out["rho_circular"] = lum(M.through(A0, bgz)) / L_plain
    out["contrast_circular_zero_tilt0"] = curves["circ_page-zero_glasses-zero"][0]
    out["contrast_circular_zero_tilt30"] = curves["circ_page-zero_glasses-zero"][30]
    out["contrast_circular_achro_tilt0"] = curves["circ_page-achromatic_glasses-achromatic"][0]
    out["contrast_circular_multi_tilt0"] = curves["circ_page-multi_glasses-zero"][0]
    out["contrast_circular_zero_maxdev"] = float(np.ptp(curves["circ_page-zero_glasses-zero"]))
    # wrong handedness glasses
    Aw = M.circular_analyzer(LAM, 0, phi=best + np.pi / 2)
    out["contrast_wrong_handedness_inverted"] = weber(lum(M.through(Aw, glz)), lum(M.through(Aw, bgz)))  # bright glyph on dark ground
    # linear key
    lb, lg = M.linear_page(LAM, False), M.linear_page(LAM, True)
    lin = []
    for t in tilts:
        A = M.linear_analyzer(LAM, t)
        lin.append(weber(lum(M.through(A, lb)), lum(M.through(A, lg))))
    curves["linear"] = lin
    out["contrast_linear_tilt0"], out["contrast_linear_tilt15"] = lin[0], lin[15]
    out["contrast_linear_tilt30"], out["contrast_linear_tilt45"] = lin[30], lin[45]
    out["naked_contrast_linear"] = weber(lum(lb), lum(lg))
    out["rho_linear"] = lum(M.through(M.linear_analyzer(LAM, 0), lb)) / L_plain
    # spectral crosstalk of page plate (fraction of opposite handedness), zero-order
    g = M.zero_order(LAM, np.pi / 2)
    cross = np.sin((g - np.pi / 2) / 2) ** 2
    out["crosstalk_450"], out["crosstalk_650"] = float(cross[LAM == 450][0]), float(cross[LAM == 650][0])

    # division-of-focal-plane (linear Stokes) camera
    def dofp(bg, gl):
        sb, sg = (W[:, None] * bg).sum(0), (W[:, None] * gl).sum(0)
        return float(max(abs(sb[1] / sb[0] - sg[1] / sg[0]), abs(sb[2] / sb[0] - sg[2] / sg[0])))

    out["dofp_linear_key"] = dofp(lb, lg)
    for deg in (0, 1, 3):
        out[f"dofp_circular_axiserr{deg}"] = dofp(M.kc1_page(LAM, False), M.kc1_page(LAM, True, axis_err=np.deg2rad(deg)))
    out["dofp_circular_reterr0.1rad"] = dofp(M.kc1_page(LAM, False, ret_err=0.1), M.kc1_page(LAM, True, ret_err=0.1))

    # unfiltered camera with incidental retardance Gamma and diattenuation D
    rng = np.random.default_rng(0)
    Ds = [0.005, 0.01, 0.02, 0.05, 0.1]
    Gs = np.deg2rad([5, 15, 30, 60, 90])
    leak = []
    for D in Ds:
        for G in Gs:
            vals = []
            for _ in range(400):
                tr, td = rng.uniform(0, np.pi, 2)
                cam = [M.diattenuation_element(td, D) @ M.retarder(tr, G) for _ in LAM]
                vals.append(abs(weber(lum(M.through(cam, bgz)), lum(M.through(cam, glz)))))
            leak.append({"D": D, "Gamma_deg": float(np.rad2deg(G)), "max": float(np.max(vals)),
                         "median": float(np.median(vals)), "approx_2DsinG": float(2 * D * np.sin(G))})
    out["camera_leakage"] = leak
    rel = [abs(r["max"] - r["approx_2DsinG"]) / r["approx_2DsinG"] for r in leak]
    out["leak_formula_max_relerr"] = float(np.max(rel))
    (RES / "exp1.json").write_text(json.dumps(out, indent=1))

    # figure: contrast vs tilt
    plt.rcParams.update({"font.size": 8, "font.family": "serif"})
    fig, ax = plt.subplots(1, 2, figsize=(6.6, 2.4))
    deg = np.rad2deg(tilts)
    ax[0].plot(deg, curves["circ_page-zero_glasses-zero"], color="#A31628", label="circular key (zero-order plates)")
    ax[0].plot(deg, curves["circ_page-achromatic_glasses-achromatic"], color="#A31628", ls=":", label="circular key (achromatic)")
    ax[0].plot(deg, curves["linear"], color="#2F6F95", ls="--", label="linear key")
    ax[0].axhline(0, color="#999", lw=0.5)
    ax[0].set_xlabel("analyzer tilt about line of sight (deg)")
    ax[0].set_ylabel("glyph Weber contrast")
    ax[0].set_ylim(-1.05, 1.05)
    ax[0].legend(frameon=False, fontsize=6.5, loc="lower left")
    for D in Ds:
        rows = [r for r in leak if r["D"] == D]
        ax[1].plot([r["Gamma_deg"] for r in rows], [r["max"] for r in rows], marker="o", ms=2.5, label=f"D={D}")
    ax[1].set_yscale("log")
    ax[1].set_xlabel(r"incidental camera retardance $\Gamma$ (deg)")
    ax[1].set_ylabel("unfiltered leakage contrast (max)")
    ax[1].legend(frameon=False, fontsize=6.5, ncol=2)
    fig.tight_layout()
    fig.savefig(FIG / "exp1_optics.pdf")
    print(json.dumps({k: v for k, v in out.items() if k != "camera_leakage"}, indent=1))


if __name__ == "__main__":
    main()


==> anc/harness/exp2_capture_ocr.py <==
"""E2-sim: can an unfiltered camera read a keyed page with residual leakage contrast C?

Synthetic, author-written exam-style lines (no real exam content) are rendered as a glyph
mask, given Weber contrast C, imaged by a simulated camera (blur, downsampling, shot and
read noise, 10-bit quantization), optionally averaged over N registered frames, enhanced
the way an adversary would (background flattening + contrast stretch + upsampling) and read
with Tesseract. Metric: character accuracy = 1 - CER.

Also simulates what the candidate's analyzer view looks like to the same reader (luminance
scaled by rho, contrast from E1), as a weak legibility proxy.
"""
from __future__ import annotations

import itertools
import json
import subprocess
import tempfile
from pathlib import Path

import matplotlib
import numpy as np
from PIL import Image, ImageDraw, ImageFont
from scipy.ndimage import gaussian_filter, zoom

matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "harness" / "results"
FIG = ROOT / "paper" / "figures"

LINES = {
    "eng": [
        "1. Which statement about the passage is consistent with the author's view?",
        "2. The function f(x) = 3x + 7 has a value of 22 when x equals",
        "3. According to the table, the population grew fastest between 2015 and 2020.",
        "4. Choose the word that best completes the blank in the sentence below.",
        "5. A train travels 240 km in 3 hours. What is its average speed?",
        "6. The experiment shows that light bends when it enters a denser medium.",
        "7. Which of the following best describes the purpose of the second paragraph?",
        "8. If the radius of a circle is doubled, its area becomes four times larger.",
    ],
    "kor": [
        "1. 윗글의 내용과 일치하지 않는 것을 고르시오.",
        "2. 함수 f(x) = 2x + 5 에서 x 가 4 일 때의 값은?",
        "3. 다음 중 밑줄 친 부분의 의미로 가장 적절한 것은?",
        "4. 표에 따르면 인구는 2015년부터 2020년 사이에 가장 빠르게 증가하였다.",
        "5. 빛이 밀한 매질로 들어갈 때 굴절하는 현상을 설명하시오.",
        "6. 글쓴이의 관점으로 가장 적절한 것을 고르시오.",
        "7. 원의 반지름이 두 배가 되면 넓이는 네 배가 된다.",
        "8. 다음 글의 빈칸에 들어갈 말로 가장 적절한 것은?",
    ],
}
FONTS = {"eng": "/System/Library/Fonts/Supplemental/Arial.ttf",
         "kor": "/System/Library/Fonts/AppleSDGothicNeo.ttc"}
OS = 4  # supersampling factor for the "page"


def render_mask(lang: str, xheight_px: float) -> np.ndarray:
    """Glyph mask (1 = ink) at OS x capture resolution; Arial x-height ~0.52 em."""
    size = int(round(xheight_px * OS / 0.52))
    font = ImageFont.truetype(FONTS[lang], size)
    lh = int(size * 1.6)
    w = int(max(font.getlength(t) for t in LINES[lang])) + 4 * size
    img = Image.new("L", (w, lh * len(LINES[lang]) + 2 * size), 0)
    d = ImageDraw.Draw(img)
    for i, t in enumerate(LINES[lang]):
        d.text((2 * size, size + i * lh), t, fill=255, font=font)
    return np.asarray(img, dtype=np.float64) / 255.0


def capture(mask, C, electrons, frames, rng, psf_sigma=0.8, read_noise=3.0):
    """Simulated camera: page signal (1 - C*mask) -> PSF -> downsample -> noise -> 10-bit; averaged."""
    page = 1.0 - C * mask
    page = gaussian_filter(page, psf_sigma * OS)
    page = page[OS // 2::OS, OS // 2::OS]
    acc = np.zeros_like(page)
    for _ in range(frames):
        e = rng.poisson(page * electrons) + rng.normal(0, read_noise, page.shape)
        acc += np.clip(np.round(e / electrons * 700), 0, 1023)  # 10-bit, ~70% full scale
    return acc / frames


def adversary_enhance(img):
    bg = gaussian_filter(img, 12)
    x = img - bg
    x = gaussian_filter(x, 0.6)
    lo, hi = np.percentile(x, [0.5, 99.5])
    x = np.clip((x - lo) / (hi - lo + 1e-12), 0, 1)
    # glyphs are darker than background in the keyed polarity seen by the camera
    return zoom(x, 3, order=3)


def ocr(img, lang):
    with tempfile.NamedTemporaryFile(suffix=".png") as f:
        Image.fromarray((np.clip(img, 0, 1) * 255).astype(np.uint8)).save(f.name)
        r = subprocess.run(["tesseract", f.name, "-", "-l", lang, "--psm", "6"],
                           capture_output=True, text=True)
    return r.stdout


def lev(a, b):
    prev = list(range(len(b) + 1))
    for i, ca in enumerate(a, 1):
        cur = [i]
        for j, cb in enumerate(b, 1):
            cur.append(min(prev[j] + 1, cur[j - 1] + 1, prev[j - 1] + (ca != cb)))
        prev = cur
    return prev[-1]


def char_acc(hyp, lang):
    norm = lambda s: "".join(s.split())
    ref = norm("".join(LINES[lang]))
    return max(0.0, 1 - lev(norm(hyp), ref) / len(ref))


def main():
    RES.mkdir(parents=True, exist_ok=True)
    rng = np.random.default_rng(20261120)
    Cs = [0.0, 0.002, 0.005, 0.01, 0.02, 0.05, 0.1, 0.3, 0.9]
    grid = list(itertools.product(["eng", "kor"], [9.0, 18.0], [1000, 10000], [1, 16, 256], Cs))
    masks = {(l, x): render_mask(l, x) for l in ("eng", "kor") for x in (9.0, 18.0)}
    rows = []
    for lang, xh, ne, nf, C in grid:
        accs = []
        for rep in range(2):
            img = capture(masks[(lang, xh)], C, ne, nf, rng)
            accs.append(char_acc(ocr(adversary_enhance(img), lang), lang))
        cnr = C * np.sqrt(ne * nf)  # shot-noise-limited per-pixel contrast-to-noise ratio
        rows.append({"lang": lang, "xheight_px": xh, "electrons": ne, "frames": nf, "C": C,
                     "cnr_pixel": float(cnr), "char_acc": float(np.mean(accs))})
        print(lang, xh, ne, nf, C, round(cnr, 2), round(np.mean(accs), 3), flush=True)
    # analyzer view (candidate) proxy: rho and contrast from E1
    e1 = json.loads((RES / "exp1.json").read_text())
    view = []
    for lang, xh in itertools.product(["eng", "kor"], [9.0, 18.0]):
        for label, C, ne in [("plain paper", 0.9, 10000), ("keyed + glasses", 0.9 * e1["contrast_circular_zero_tilt0"], int(10000 * e1["rho_circular"]))]:
            img = capture(masks[(lang, xh)], C, ne, 1, rng)
            view.append({"lang": lang, "xheight_px": xh, "view": label,
                         "char_acc": char_acc(ocr(adversary_enhance(img), lang), lang)})
    (RES / "exp2.json").write_text(json.dumps({"rows": rows, "analyzer_view": view}, indent=1))

    # threshold CNR: smallest CNR with char_acc >= 0.5, per lang/xheight
    thr = {}
    for lang, xh in itertools.product(["eng", "kor"], [9.0, 18.0]):
        pts = sorted((r["cnr_pixel"], r["char_acc"]) for r in rows if r["lang"] == lang and r["xheight_px"] == xh and r["C"] > 0)
        ok = [c for c, a in pts if a >= 0.5]
        thr[f"{lang}_{int(xh)}"] = min(ok) if ok else None
    (RES / "exp2_thresholds.json").write_text(json.dumps(thr, indent=1))
    print(thr)

    plt.rcParams.update({"font.size": 8, "font.family": "serif"})
    fig, ax = plt.subplots(1, 2, figsize=(6.6, 2.4), sharey=True)
    for k, (lang, title) in enumerate([("eng", "English lines"), ("kor", "Korean lines")]):
        for xh, mk in ((9.0, "o"), (18.0, "s")):
            pts = sorted((r["cnr_pixel"], r["char_acc"]) for r in rows if r["lang"] == lang and r["xheight_px"] == xh and r["C"] > 0)
            ax[k].scatter([p[0] for p in pts], [p[1] for p in pts], s=8, marker=mk,
                          color="#A31628" if xh == 9 else "#2F6F95", label=f"x-height {int(xh)} px")
        ax[k].set_xscale("log")
        ax[k].set_xlabel(r"per-pixel CNR $=C\sqrt{N_e N_f}$")
        ax[k].set_title(title)
        ax[k].axhline(0.5, color="#999", lw=0.5, ls=":")
    ax[0].set_ylabel("OCR character accuracy")
    ax[0].legend(frameon=False, fontsize=6.5)
    fig.tight_layout()
    fig.savefig(FIG / "exp2_ocr.pdf")


if __name__ == "__main__":
    main()


==> anc/harness/exp3_metamerism.py <==
"""E3-sim: does spectral (metameric) keying hide text from cameras?

Designs ink pairs (r0 +/- d/2) that are metameric for the CIE 1931 2-degree standard
observer under D65 but differ through a narrowband reveal filter, then evaluates them on
151 individual colour-normal observers (Asano 2015) and 28 camera spectral sensitivities
(Jiang et al. 2013). A hardened design also nulls the response of k training cameras and
is evaluated on held-out cameras.
"""
from __future__ import annotations

import json
from pathlib import Path

import colour
import matplotlib
import numpy as np
import pandas as pd
from scipy.optimize import linprog

matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "harness" / "data"
RES = ROOT / "harness" / "results"
FIG = ROOT / "paper" / "figures"
LAM = np.arange(400, 701, 10)
SH = colour.SpectralShape(400, 700, 10)

E = colour.SDS_ILLUMINANTS["D65"].copy().align(SH).values
CIE = colour.MSDS_CMFS["CIE 1931 2 Degree Standard Observer"].copy().align(SH).values  # (31,3)


def load_cameras():
    lines = (DATA / "jiang2013" / "camspec_database.txt").read_text().strip().splitlines()
    cams = {}
    for i in range(0, len(lines), 4):
        rgb = np.array([[float(v) for v in lines[i + k].split()] for k in (1, 2, 3)]).T  # (33,3) 400..720
        cams[lines[i].strip()] = rgb[:31]
    return cams


def load_observers():
    x = pd.read_excel(DATA / "asano2015" / "Data_151Obs.xls", sheet_name="xyz-02deg", header=None)
    body = x.iloc[2:, :]
    out = []
    for prim in ("x", "y", "z"):
        blk = body[body[0] == prim]
        wl = blk[1].astype(float).values
        sel = np.isin(wl, LAM)
        out.append(blk.iloc[:, 2:].astype(float).values[sel])  # (31, 151)
    return np.stack(out, axis=-1).transpose(1, 0, 2)  # (151, 31, 3)


def tristim(cmf, r):
    k = 100 / (E * cmf[:, 1]).sum()
    return k * (E[:, None] * cmf * r[:, None]).sum(0)


def de00(cmf, r1, r2):
    white = tristim(cmf, np.ones_like(r1))
    xyz2lab = lambda X: colour.XYZ_to_Lab(X / 100, colour.XYZ_to_xy(white / 100))
    return float(colour.delta_E(xyz2lab(tristim(cmf, r1)), xyz2lab(tristim(cmf, r2)), method="CIE 2000"))


def cam_contrast(sens, r1, r2):
    a = (E[:, None] * sens * r1[:, None]).sum(0)
    b = (E[:, None] * sens * r2[:, None]).sum(0)
    return float(np.max(np.abs(a - b) / ((a + b) / 2)))


def design(extra_rows=None, r0=0.5, amp=0.45, kappa=0.12, filt=None):
    n = len(LAM)
    A = [(E * CIE[:, j]) for j in range(3)]
    if extra_rows is not None:
        A += list(extra_rows)
    A = np.array(A)
    A = A / np.linalg.norm(A, axis=1, keepdims=True)
    D2 = np.zeros((n - 2, n))
    for i in range(n - 2):
        D2[i, i:i + 3] = [1, -2, 1]
    best = None
    centers = [filt] if filt else range(430, 681, 10)
    for c in centers:
        F = (np.abs(LAM - c) <= 10).astype(float)
        w = F * E * CIE[:, 1]
        res = linprog(-w, A_ub=np.vstack([D2, -D2]), b_ub=np.full(2 * (n - 2), kappa),
                      A_eq=A, b_eq=np.zeros(len(A)), bounds=[(-amp, amp)] * n, method="highs")
        if res.status != 0:
            continue
        d = res.x
        reveal = float(abs(w @ d) / (w @ np.full(n, r0)))
        if best is None or reveal > best[1]:
            best = (d, reveal, c)
    d, reveal, c = best
    return r0 + d / 2, r0 - d / 2, reveal, c


def main():
    RES.mkdir(parents=True, exist_ok=True)
    cams, obs = load_cameras(), load_observers()
    names = list(cams)
    out = {"n_cameras": len(names), "n_observers": int(obs.shape[0])}
    r1, r2, reveal, c = design()
    out["eye_only"] = {
        "reveal_contrast_through_filter": reveal, "filter_center_nm": c,
        "dE00_standard_observer": de00(CIE, r1, r2),
        "dE00_asano": [de00(obs[i], r1, r2) for i in range(obs.shape[0])],
        "camera_contrast": {n: cam_contrast(cams[n], r1, r2) for n in names},
    }
    a = np.array(out["eye_only"]["dE00_asano"])
    cc = np.array(list(out["eye_only"]["camera_contrast"].values()))
    out["eye_only_summary"] = {"asano_median_dE00": float(np.median(a)), "asano_p95_dE00": float(np.percentile(a, 95)),
                               "asano_frac_gt1": float((a > 1).mean()), "asano_frac_gt2": float((a > 2).mean()),
                               "camera_median_contrast": float(np.median(cc)), "camera_min_contrast": float(cc.min()),
                               "camera_max_contrast": float(cc.max())}
    rng = np.random.default_rng(7)
    hard = []
    for k in (1, 3, 7, 14, 21):
        for split in range(20):
            perm = rng.permutation(len(names))
            tr, te = [names[i] for i in perm[:k]], [names[i] for i in perm[k:]]
            rows = [E * cams[n][:, j] for n in tr for j in range(3)]
            try:
                h1, h2, rv, _ = design(rows)
            except TypeError:
                hard.append({"k": k, "split": split, "feasible": False})
                continue
            hard.append({"k": k, "split": split, "feasible": True, "reveal": rv,
                         "train_max": max(cam_contrast(cams[n], h1, h2) for n in tr),
                         "heldout_median": float(np.median([cam_contrast(cams[n], h1, h2) for n in te])),
                         "heldout_max": float(np.max([cam_contrast(cams[n], h1, h2) for n in te])),
                         "asano_p95_dE00": float(np.percentile([de00(obs[i], h1, h2) for i in range(obs.shape[0])], 95))})
        print(k, flush=True)
    out["hardened"] = hard
    summ = {}
    for k in (1, 3, 7, 14, 21):
        hs = [h for h in hard if h["k"] == k and h["feasible"]]
        if hs:
            summ[k] = {key: float(np.median([h[key] for h in hs])) for key in ("reveal", "train_max", "heldout_median", "heldout_max", "asano_p95_dE00")}
            summ[k]["feasible_frac"] = len(hs) / 20
    out["hardened_summary"] = summ
    (RES / "exp3.json").write_text(json.dumps(out, indent=1))
    print(json.dumps({"eye_only": {k: v for k, v in out["eye_only"].items() if k in ("reveal_contrast_through_filter", "filter_center_nm", "dE00_standard_observer")},
                      "summary": out["eye_only_summary"], "hardened": summ}, indent=1))

    plt.rcParams.update({"font.size": 8, "font.family": "serif"})
    fig, ax = plt.subplots(1, 3, figsize=(6.8, 2.2))
    ax[0].plot(LAM, r1, color="#A31628", label="ink 1")
    ax[0].plot(LAM, r2, color="#2F6F95", label="ink 2")
    ax[0].axvspan(c - 10, c + 10, color="#ddd")
    ax[0].set_xlabel("wavelength (nm)"); ax[0].set_ylabel("reflectance"); ax[0].legend(frameon=False, fontsize=6.5)
    ax[1].hist(a, bins=20, color="#5F646B"); ax[1].set_xlabel(r"$\Delta E_{00}$, 151 observers"); ax[1].set_ylabel("count")
    ax[2].hist(cc, bins=12, color="#A31628"); ax[2].set_xlabel("camera contrast, 28 cameras"); ax[2].set_ylabel("count")
    fig.tight_layout(); fig.savefig(FIG / "exp3_metamer.pdf")


if __name__ == "__main__":
    main()


==> anc/harness/make_results.py <==
"""Write paper/results/macros.tex and tables from harness/results/*.json (no hand-typed numbers)."""
from __future__ import annotations

import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "harness" / "results"
OUT = ROOT / "paper" / "results"


def f(x, nd=3):
    return f"{x:.{nd}f}"


def sci(x):
    m, e = f"{x:.1e}".split("e")
    return f"{m}\\times10^{{{int(e)}}}"


def pct(x, nd=1):
    return f"{100 * x:.{nd}f}\\%"


def main():
    OUT.mkdir(parents=True, exist_ok=True)
    e1 = json.loads((RES / "exp1.json").read_text())
    e2 = json.loads((RES / "exp2.json").read_text())
    thr = json.loads((RES / "exp2_thresholds.json").read_text())
    e3 = json.loads((RES / "exp3.json").read_text())
    m = {
        "EoneRho": f(e1["rho_circular"], 3),
        "EoneInvRho": f(1 / e1["rho_circular"], 1),
        "EoneCzero": f(e1["contrast_circular_zero_tilt0"], 3),
        "EoneCzeroThirty": f(e1["contrast_circular_zero_tilt30"], 3),
        "EoneCzeroDev": f(e1["contrast_circular_zero_maxdev"], 3),
        "EoneCachro": f(e1["contrast_circular_achro_tilt0"], 3),
        "EoneCmulti": f(e1["contrast_circular_multi_tilt0"], 3),
        "EoneCwrong": f(e1["contrast_wrong_handedness_inverted"], 3),
        "EoneLinZero": f(e1["contrast_linear_tilt0"], 3),
        "EoneLinFifteen": f(e1["contrast_linear_tilt15"], 3),
        "EoneLinThirty": f(e1["contrast_linear_tilt30"], 3),
        "EoneDofpLinear": f(e1["dofp_linear_key"], 2),
        "EoneDofpAxisOne": pct(e1["dofp_circular_axiserr1"]),
        "EoneDofpAxisThree": pct(e1["dofp_circular_axiserr3"]),
        "EoneLeakRelErr": pct(e1["leak_formula_max_relerr"], 0),
        "EoneXtalkFourFifty": f(e1["crosstalk_450"], 3),
        "EoneXtalkSixFifty": f(e1["crosstalk_650"], 3),
    }
    for k, v in thr.items():
        lang, xh = k.split("_")
        m[f"Etwo{'Eng' if lang == 'eng' else 'Kor'}{'Nine' if xh == '9' else 'Eighteen'}Thr"] = "n/a" if v is None else f(v, 1)
    for k, v in thr.items():
        lang, xh = k.split("_")
        tag = f"{'Eng' if lang == 'eng' else 'Kor'}{'Nine' if xh == '9' else 'Eighteen'}"
        # max tolerable leakage for a static camera averaging 60 s of 30 fps video at 1e4 e-/px
        m[f"Etwo{tag}Video"] = "n/a" if v is None else sci(v / (1e4 * 1800) ** 0.5)
        m[f"Etwo{tag}Single"] = "n/a" if v is None else f(v / 1e4 ** 0.5, 3)
    view = {(r["lang"], r["xheight_px"], r["view"]): r["char_acc"] for r in e2["analyzer_view"]}
    for lang in ("eng", "kor"):
        for xh in (9.0, 18.0):
            tag = f"{'Eng' if lang == 'eng' else 'Kor'}{'Nine' if xh == 9 else 'Eighteen'}"
            m[f"Etwo{tag}Plain"] = f(view[(lang, xh, "plain paper")], 2)
            m[f"Etwo{tag}Keyed"] = f(view[(lang, xh, "keyed + glasses")], 2)
    s = e3["eye_only_summary"]
    m.update({
        "EthreeReveal": f(e3["eye_only"]["reveal_contrast_through_filter"], 2),
        "EthreeFilter": str(e3["eye_only"]["filter_center_nm"]),
        "EthreeStdDE": sci(e3['eye_only']['dE00_standard_observer']),
        "EthreeObsMedDE": f(s["asano_median_dE00"], 1),
        "EthreeObsPninetyfiveDE": f(s["asano_p95_dE00"], 1),
        "EthreeObsFracGtOne": pct(s["asano_frac_gt1"], 0),
        "EthreeCamMed": f(s["camera_median_contrast"], 2),
        "EthreeCamMin": f(s["camera_min_contrast"], 2),
        "EthreeCamMax": f(s["camera_max_contrast"], 2),
        "EthreeNcam": str(e3["n_cameras"]),
        "EthreeNobs": str(e3["n_observers"]),
    })
    (OUT / "macros.tex").write_text("% generated by harness/make_results.py; do not edit\n" +
                                    "".join(f"\\newcommand{{\\{k}}}{{{v}}}\n" for k, v in m.items()))
    # hardened table
    rows = []
    for k, h in e3["hardened_summary"].items():
        rows.append(f"{k} & {f(h['reveal'], 3)} & {f(h['heldout_median'], 4)} & {f(h['heldout_max'], 4)} & {f(h['asano_p95_dE00'], 2)} \\\\")
    (OUT / "exp3_hardened.tex").write_text("\n".join(rows) + "\n\\bottomrule\n")
    # OCR table: char accuracy by C for N_e=10000, x-height 9, frames 1/16/256
    lines = []
    Cs = sorted({r["C"] for r in e2["rows"]})
    for C in Cs:
        cells = []
        for lang in ("eng", "kor"):
            for nf in (1, 16, 256):
                r = [x for x in e2["rows"] if x["lang"] == lang and x["xheight_px"] == 9.0 and x["electrons"] == 10000 and x["frames"] == nf and x["C"] == C][0]
                cells.append(f(r["char_acc"], 2))
        lines.append(f"{C:g} & " + " & ".join(cells) + " \\\\")
    (OUT / "exp2_table.tex").write_text("\n".join(lines) + "\n\\bottomrule\n")
    print((OUT / "macros.tex").read_text())


if __name__ == "__main__":
    main()


==> anc/harness/ptp/mueller.py <==
"""Mueller calculus for PEACE-TEST-PROTOCOL keyed pages.

Conventions: Stokes vector (S0, S1, S2, S3); angles in radians, measured from the
page x-axis; S3 > 0 is called left-circular here (label only; the physics depends on
the relative sign between background and glyph, not on the naming).
"""
from __future__ import annotations

import numpy as np


def diattenuator(theta: float, q: float, r: float) -> np.ndarray:
    """Linear diattenuator / polarizer with intensity transmittances q (along theta), r (across)."""
    c, s = np.cos(2 * theta), np.sin(2 * theta)
    g = np.sqrt(q * r)
    return 0.5 * np.array(
        [
            [q + r, (q - r) * c, (q - r) * s, 0],
            [(q - r) * c, (q + r) * c * c + 2 * g * s * s, (q + r - 2 * g) * c * s, 0],
            [(q - r) * s, (q + r - 2 * g) * c * s, (q + r) * s * s + 2 * g * c * c, 0],
            [0, 0, 0, 2 * g],
        ]
    )


def polarizer(theta: float, T_u: float = 0.5, P: float = 1.0) -> np.ndarray:
    """Polarizer with unpolarized single-pass transmittance T_u and polarization efficiency P."""
    return diattenuator(theta, T_u * (1 + P), T_u * (1 - P))


def diattenuation_element(theta: float, D: float) -> np.ndarray:
    """Weak diattenuator with diattenuation D=(q-r)/(q+r), mean transmittance 1."""
    return diattenuator(theta, 1 + D, 1 - D)


def retarder(theta: float, gamma: float) -> np.ndarray:
    """Linear retarder, fast axis theta, retardance gamma."""
    c, s = np.cos(2 * theta), np.sin(2 * theta)
    cg, sg = np.cos(gamma), np.sin(gamma)
    return np.array(
        [
            [1, 0, 0, 0],
            [0, c * c + s * s * cg, c * s * (1 - cg), -s * sg],
            [0, c * s * (1 - cg), s * s + c * c * cg, c * sg],
            [0, s * sg, -c * sg, cg],
        ]
    )


def unpolarized(i: float = 1.0) -> np.ndarray:
    return np.array([i, 0.0, 0.0, 0.0])


# ---------------------------------------------------------------- retardance models
def zero_order(lam_nm: np.ndarray, design: float, lam0: float = 550.0) -> np.ndarray:
    """Retardance of a zero-order plate designed for `design` rad at lam0 (no Δn dispersion)."""
    return design * lam0 / lam_nm


def multi_order(lam_nm: np.ndarray, design: float, order: int, lam0: float = 550.0) -> np.ndarray:
    return (2 * np.pi * order + design) * lam0 / lam_nm


def achromatic(lam_nm: np.ndarray, design: float, ripple: float = 0.02) -> np.ndarray:
    """Idealized achromatic plate: design retardance with a small sinusoidal ripple (rad)."""
    return design + ripple * np.sin(2 * np.pi * (lam_nm - 400) / 300)


# ---------------------------------------------------------------- page models
def kc1_page(lam_nm, glyph: bool, plate="zero", T_u=0.42, P=0.999, R=0.85,
             axis_err=0.0, ret_err=0.0):
    """K-C1 page output Stokes per wavelength (array [n_lam, 4]).

    Background: QWP fast axis +45 deg; glyph: -45 deg (+ axis_err), over LP(0) over white.
    """
    gam = {"zero": lambda l: zero_order(l, np.pi / 2),
           "multi": lambda l: multi_order(l, np.pi / 2, 2),
           "achromatic": lambda l: achromatic(l, np.pi / 2)}[plate](lam_nm) + ret_err
    th = (-np.pi / 4 + axis_err) if glyph else np.pi / 4
    lp = polarizer(0.0, T_u, P)
    out = []
    for g in np.atleast_1d(gam):
        s_in = lp @ unpolarized(1.0)          # inbound through polarizer (retarder irrelevant for unpolarized)
        s_ref = unpolarized(R * s_in[0])      # diffuse, depolarizing substrate
        out.append(retarder(th, g) @ lp @ s_ref)
    return np.array(out)


def linear_page(lam_nm, glyph: bool, T_u=0.42, P=0.999, R=0.85):
    """Linear key: background LP(0); glyph adds a zero-order half-wave plate at 45 deg (-> 90 deg)."""
    lp = polarizer(0.0, T_u, P)
    out = []
    for l in np.atleast_1d(lam_nm):
        s_ref = unpolarized(R * (lp @ unpolarized(1.0))[0])
        s = lp @ s_ref
        if glyph:
            s = retarder(np.pi / 4, zero_order(np.array([l]), np.pi)[0]) @ s
        out.append(s)
    return np.array(out)


def plain_page(lam_nm, glyph: bool, R=0.85, ink=0.05):
    return np.array([unpolarized(ink if glyph else R) for _ in np.atleast_1d(lam_nm)])


# ---------------------------------------------------------------- observers
def circular_analyzer(lam_nm, tilt=0.0, plate="zero", T_u=0.42, P=0.999, phi=np.pi / 2):
    """Glasses: QWP at 45 deg + tilt, then LP at phi + tilt. Returns list of Mueller matrices."""
    gam = {"zero": lambda l: zero_order(l, np.pi / 2),
           "achromatic": lambda l: achromatic(l, np.pi / 2)}[plate](np.atleast_1d(lam_nm))
    return [polarizer(phi + tilt, T_u, P) @ retarder(np.pi / 4 + tilt, g) for g in gam]


def linear_analyzer(lam_nm, tilt=0.0, T_u=0.42, P=0.999):
    return [polarizer(tilt, T_u, P) for _ in np.atleast_1d(lam_nm)]


def through(mats, stokes):
    return np.array([m @ s for m, s in zip(mats, stokes)])


==> anc/harness/results/exp1.json <==
{
 "naked_contrast_zero": 0.0,
 "naked_contrast_multi": 0.0,
 "naked_contrast_achromatic": 0.0,
 "rho_circular": 0.14600580946497743,
 "contrast_circular_zero_tilt0": 0.9989856437045711,
 "contrast_circular_zero_tilt30": 0.995538747341075,
 "contrast_circular_achro_tilt0": 0.9989993459240389,
 "contrast_circular_multi_tilt0": 0.7652393228010187,
 "contrast_circular_zero_maxdev": 0.013646329717503902,
 "contrast_wrong_handedness_inverted": 0.9853393139870672,
 "contrast_linear_tilt0": 0.9853393139870672,
 "contrast_linear_tilt15": 0.9145294410704498,
 "contrast_linear_tilt30": 0.6566738752540355,
 "contrast_linear_tilt45": -2.220446049250313e-16,
 "naked_contrast_linear": 0.0,
 "rho_linear": 0.14802789808799996,
 "crosstalk_450": 0.03015368960704581,
 "crosstalk_650": 0.014529091286973989,
 "dofp_linear_key": 1.9706796142997733,
 "dofp_circular_axiserr0": 1.2107293567253496e-16,
 "dofp_circular_axiserr1": 0.03448186474763813,
 "dofp_circular_axiserr3": 0.10277444396814095,
 "dofp_circular_reterr0.1rad": 1.33208652755698e-16,
 "camera_leakage": [
  {
   "D": 0.005,
   "Gamma_deg": 5.0,
   "max": 0.0008650786660318044,
   "median": 0.0005802241728332103,
   "approx_2DsinG": 0.0008715574274765817
  },
  {
   "D": 0.005,
   "Gamma_deg": 14.999999999999998,
   "max": 0.002570672889326664,
   "median": 0.0017110282318644754,
   "approx_2DsinG": 0.0025881904510252074
  },
  {
   "D": 0.005,
   "Gamma_deg": 29.999999999999996,
   "max": 0.004973006621209253,
   "median": 0.003482525823702176,
   "approx_2DsinG": 0.004999999999999999
  },
  {
   "D": 0.005,
   "Gamma_deg": 59.99999999999999,
   "max": 0.008628637696402208,
   "median": 0.006312255491981444,
   "approx_2DsinG": 0.008660254037844387
  },
  {
   "D": 0.005,
   "Gamma_deg": 90.0,
   "max": 0.00996967694086659,
   "median": 0.006986854766907025,
   "approx_2DsinG": 0.01
  },
  {
   "D": 0.01,
   "Gamma_deg": 5.0,
   "max": 0.0017304703039968672,
   "median": 0.0011699292647502357,
   "approx_2DsinG": 0.0017431148549531634
  },
  {
   "D": 0.01,
   "Gamma_deg": 14.999999999999998,
   "max": 0.0051473361660949735,
   "median": 0.00393701284258452,
   "approx_2DsinG": 0.005176380902050415
  },
  {
   "D": 0.01,
   "Gamma_deg": 29.999999999999996,
   "max": 0.009968759976498154,
   "median": 0.0071023435605537255,
   "approx_2DsinG": 0.009999999999999998
  },
  {
   "D": 0.01,
   "Gamma_deg": 59.99999999999999,
   "max": 0.017332658695031977,
   "median": 0.011690193281363559,
   "approx_2DsinG": 0.017320508075688773
  },
  {
   "D": 0.01,
   "Gamma_deg": 90.0,
   "max": 0.020035854762870953,
   "median": 0.014630525865688138,
   "approx_2DsinG": 0.02
  },
  {
   "D": 0.02,
   "Gamma_deg": 5.0,
   "max": 0.0034634679331391194,
   "median": 0.0023046624257793136,
   "approx_2DsinG": 0.003486229709906327
  },
  {
   "D": 0.02,
   "Gamma_deg": 14.999999999999998,
   "max": 0.010318655504348184,
   "median": 0.007147336783604241,
   "approx_2DsinG": 0.01035276180410083
  },
  {
   "D": 0.02,
   "Gamma_deg": 29.999999999999996,
   "max": 0.020042229454579674,
   "median": 0.014133929047868588,
   "approx_2DsinG": 0.019999999999999997
  },
  {
   "D": 0.02,
   "Gamma_deg": 59.99999999999999,
   "max": 0.034965065665859996,
   "median": 0.022804643843738814,
   "approx_2DsinG": 0.034641016151377546
  },
  {
   "D": 0.02,
   "Gamma_deg": 90.0,
   "max": 0.04046980452882698,
   "median": 0.027725600698612407,
   "approx_2DsinG": 0.04
  },
  {
   "D": 0.05,
   "Gamma_deg": 5.0,
   "max": 0.008683338517802008,
   "median": 0.006195238852994611,
   "approx_2DsinG": 0.008715574274765816
  },
  {
   "D": 0.05,
   "Gamma_deg": 14.999999999999998,
   "max": 0.026014946962389374,
   "median": 0.018000174149875203,
   "approx_2DsinG": 0.025881904510252074
  },
  {
   "D": 0.05,
   "Gamma_deg": 29.999999999999996,
   "max": 0.0508767278843103,
   "median": 0.03744636913852584,
   "approx_2DsinG": 0.049999999999999996
  },
  {
   "D": 0.05,
   "Gamma_deg": 59.99999999999999,
   "max": 0.08978433245816775,
   "median": 0.059225646897468176,
   "approx_2DsinG": 0.08660254037844387
  },
  {
   "D": 0.05,
   "Gamma_deg": 90.0,
   "max": 0.10438705224740752,
   "median": 0.06871985478481546,
   "approx_2DsinG": 0.1
  },
  {
   "D": 0.1,
   "Gamma_deg": 5.0,
   "max": 0.01746108613289432,
   "median": 0.012543884055535026,
   "approx_2DsinG": 0.017431148549531632
  },
  {
   "D": 0.1,
   "Gamma_deg": 14.999999999999998,
   "max": 0.05275755099342572,
   "median": 0.034580474995332844,
   "approx_2DsinG": 0.05176380902050415
  },
  {
   "D": 0.1,
   "Gamma_deg": 29.999999999999996,
   "max": 0.10448117049774108,
   "median": 0.06797484310153978,
   "approx_2DsinG": 0.09999999999999999
  },
  {
   "D": 0.1,
   "Gamma_deg": 59.99999999999999,
   "max": 0.1880877729490018,
   "median": 0.1229751766596811,
   "approx_2DsinG": 0.17320508075688773
  },
  {
   "D": 0.1,
   "Gamma_deg": 90.0,
   "max": 0.22027077543400253,
   "median": 0.1381278785433524,
   "approx_2DsinG": 0.2
  }
 ],
 "leak_formula_max_relerr": 0.1013538771700126
}

==> anc/harness/results/exp2.json <==
{
 "rows": [
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.06324555320336758,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.15811388300841897,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 0.31622776601683794,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 1.5811388300841898,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 3.1622776601683795,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 9.486832980505138,
   "char_acc": 0.9002123142250531
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 28.460498941515414,
   "char_acc": 0.9968152866242038
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.030785562632696384
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.25298221281347033,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 1.2649110640673518,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 6.324555320336759,
   "char_acc": 0.7547770700636943
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 12.649110640673518,
   "char_acc": 0.9936305732484076
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 37.94733192202055,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 113.84199576606166,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.08917197452229297
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 1.0119288512538813,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 5.059644256269407,
   "char_acc": 0.45329087048832273
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 10.119288512538814,
   "char_acc": 0.8184713375796179
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 25.298221281347036,
   "char_acc": 0.9968152866242038
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 50.59644256269407,
   "char_acc": 0.9978768577494692
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 151.7893276880822,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 455.36798306424663,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.2,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.5,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 1.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 2.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 5.0,
   "char_acc": 0.6390658174097665
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 10.0,
   "char_acc": 0.8959660297239915
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 30.0,
   "char_acc": 0.9968152866242038
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 90.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.8,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 2.0,
   "char_acc": 0.09235668789808915
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 4.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 8.0,
   "char_acc": 0.8842887473460722
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 20.0,
   "char_acc": 0.9957537154989384
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 40.0,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 120.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 360.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 3.2,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 8.0,
   "char_acc": 0.9002123142250531
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 16.0,
   "char_acc": 0.9957537154989384
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 32.0,
   "char_acc": 0.9968152866242038
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 80.0,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 160.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 480.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 1440.0,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.06324555320336758,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.15811388300841897,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 0.31622776601683794,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 1.5811388300841898,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 3.1622776601683795,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 9.486832980505138,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 28.460498941515414,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.25298221281347033,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 1.2649110640673518,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 6.324555320336759,
   "char_acc": 0.9341825902335457
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 12.649110640673518,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 37.94733192202055,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 113.84199576606166,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 1.0119288512538813,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 5.059644256269407,
   "char_acc": 0.9065817409766455
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 10.119288512538814,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 25.298221281347036,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 50.59644256269407,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 151.7893276880822,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 455.36798306424663,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.2,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.5,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 1.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 2.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 5.0,
   "char_acc": 0.8991507430997877
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 10.0,
   "char_acc": 0.9989384288747346
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 30.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 90.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.8,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 2.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 4.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 8.0,
   "char_acc": 0.9861995753715499
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 20.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 40.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 120.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 360.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 3.2,
   "char_acc": 0.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 8.0,
   "char_acc": 0.9936305732484076
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 16.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 32.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 80.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 160.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 480.0,
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 1440.0,
   "char_acc": 1.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.06324555320336758,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.15811388300841897,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 0.31622776601683794,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 1.5811388300841898,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 3.1622776601683795,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 9.486832980505138,
   "char_acc": 0.6128205128205129
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 28.460498941515414,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.25298221281347033,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 1.2649110640673518,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 6.324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 12.649110640673518,
   "char_acc": 0.8333333333333333
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 37.94733192202055,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 113.84199576606166,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 1.0119288512538813,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 5.059644256269407,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 10.119288512538814,
   "char_acc": 0.7564102564102564
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 25.298221281347036,
   "char_acc": 0.9692307692307692
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 50.59644256269407,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 151.7893276880822,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 455.36798306424663,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.2,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.5,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 1.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 2.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 5.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 10.0,
   "char_acc": 0.6897435897435897
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 30.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 90.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.8,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 2.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 4.0,
   "char_acc": 0.002564102564102555
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 8.0,
   "char_acc": 0.6641025641025642
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 20.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 40.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 120.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 360.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 3.2,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 8.0,
   "char_acc": 0.49743589743589745
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 16.0,
   "char_acc": 0.9564102564102563
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 32.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 80.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 160.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 480.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 1440.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.06324555320336758,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.15811388300841897,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 0.31622776601683794,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 1.5811388300841898,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 3.1622776601683795,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 9.486832980505138,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 28.460498941515414,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.25298221281347033,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 0.6324555320336759,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 1.2649110640673518,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 6.324555320336759,
   "char_acc": 0.7871794871794873
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 12.649110640673518,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 37.94733192202055,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 113.84199576606166,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 1.0119288512538813,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 2.5298221281347035,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 5.059644256269407,
   "char_acc": 0.7076923076923076
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 10.119288512538814,
   "char_acc": 0.9692307692307692
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 25.298221281347036,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 50.59644256269407,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 151.7893276880822,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 1000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 455.36798306424663,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.002,
   "cnr_pixel": 0.2,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.005,
   "cnr_pixel": 0.5,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.01,
   "cnr_pixel": 1.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.02,
   "cnr_pixel": 2.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.05,
   "cnr_pixel": 5.0,
   "char_acc": 0.6538461538461539
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.1,
   "cnr_pixel": 10.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.3,
   "cnr_pixel": 30.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 1,
   "C": 0.9,
   "cnr_pixel": 90.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.002,
   "cnr_pixel": 0.8,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.005,
   "cnr_pixel": 2.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.01,
   "cnr_pixel": 4.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.02,
   "cnr_pixel": 8.0,
   "char_acc": 0.9
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.05,
   "cnr_pixel": 20.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.1,
   "cnr_pixel": 40.0,
   "char_acc": 0.9743589743589743
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.3,
   "cnr_pixel": 120.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 16,
   "C": 0.9,
   "cnr_pixel": 360.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.0,
   "cnr_pixel": 0.0,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.002,
   "cnr_pixel": 3.2,
   "char_acc": 0.0
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.005,
   "cnr_pixel": 8.0,
   "char_acc": 0.9128205128205128
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.01,
   "cnr_pixel": 16.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.02,
   "cnr_pixel": 32.0,
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.05,
   "cnr_pixel": 80.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.1,
   "cnr_pixel": 160.0,
   "char_acc": 0.9769230769230769
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.3,
   "cnr_pixel": 480.0,
   "char_acc": 0.9743589743589743
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "electrons": 10000,
   "frames": 256,
   "C": 0.9,
   "cnr_pixel": 1440.0,
   "char_acc": 0.9769230769230769
  }
 ],
 "analyzer_view": [
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "view": "plain paper",
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 9.0,
   "view": "keyed + glasses",
   "char_acc": 0.9978768577494692
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "view": "plain paper",
   "char_acc": 1.0
  },
  {
   "lang": "eng",
   "xheight_px": 18.0,
   "view": "keyed + glasses",
   "char_acc": 1.0
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "view": "plain paper",
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 9.0,
   "view": "keyed + glasses",
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "view": "plain paper",
   "char_acc": 0.9794871794871794
  },
  {
   "lang": "kor",
   "xheight_px": 18.0,
   "view": "keyed + glasses",
   "char_acc": 0.9794871794871794
  }
 ]
}

==> anc/harness/results/exp2_thresholds.json <==
{
 "eng_9": 5.0,
 "eng_18": 5.0,
 "kor_9": 8.0,
 "kor_18": 5.0
}

==> anc/harness/results/exp3.json <==
{
 "n_cameras": 28,
 "n_observers": 151,
 "eye_only": {
  "reveal_contrast_through_filter": 0.9000000000000001,
  "filter_center_nm": 500,
  "dE00_standard_observer": 1.6800722979961061e-13,
  "dE00_asano": [
   13.868464840675404,
   14.662412617089393,
   3.8684463341709643,
   7.599700361123418,
   5.861128664135787,
   7.489487886312809,
   6.066770979871742,
   7.22076130590227,
   7.083775878184621,
   14.321687724165026,
   7.6554346722277575,
   8.548128749527978,
   7.459385421422861,
   9.589319862962768,
   14.140692060591764,
   5.367760855671669,
   7.162557053792587,
   14.202608390349035,
   15.096841695123455,
   9.52860480904501,
   5.790073968399213,
   22.512623561674108,
   4.452990472051454,
   6.2095504591296224,
   14.296577658840253,
   15.672468811503215,
   17.52441561805482,
   4.6136955703404565,
   2.5931235162376227,
   18.64932246287726,
   15.070188434931959,
   11.15961183472726,
   9.004337142630156,
   4.752334340918137,
   4.641480460354102,
   8.928726033819574,
   9.58516354617787,
   14.12907953813363,
   6.675511472765349,
   17.74394126800871,
   5.351386340517369,
   9.54749913127079,
   10.950219137707917,
   11.811166769377843,
   15.393945773587825,
   5.926582897800829,
   20.006432791542434,
   12.8765467306382,
   14.682544153253705,
   4.956953296615366,
   9.119908256416124,
   4.227454446006339,
   6.81962955938122,
   13.687166040146616,
   6.565675906107165,
   10.988059941622867,
   2.9136861160867253,
   9.899833655178039,
   9.441412302066508,
   6.08035322277483,
   4.108114583312819,
   9.952242805092329,
   15.939330335686657,
   6.17802681861287,
   13.78415464805425,
   8.081215980536896,
   6.128055596359777,
   4.694395594299509,
   14.456619544094272,
   9.186833484203063,
   4.558792691033651,
   6.35838481249065,
   6.9970771152966185,
   7.362110788387855,
   8.622503061178639,
   6.494786080785995,
   5.94567767725432,
   13.344469820008504,
   18.081761477989627,
   2.649883145021185,
   10.627987191878475,
   13.801901016559055,
   18.253306778904538,
   15.518429717919641,
   5.489586821722199,
   8.830516225128221,
   15.022190007474984,
   3.3626257567932574,
   8.70971839104569,
   19.118177841133416,
   11.030007264788948,
   13.297658619916444,
   5.384122444647922,
   6.306674427766713,
   4.437767610014945,
   11.497752063779608,
   14.616327957063689,
   15.850931981667314,
   7.057159302360889,
   7.473729561162315,
   4.529393679564682,
   7.904088432379639,
   8.28141569070485,
   16.5169135837199,
   14.781041868174954,
   15.21958266218216,
   3.2650892381158148,
   5.244774469501529,
   9.414733824093707,
   13.213102560549858,
   8.006440341076758,
   2.902683750407227,
   11.063728931806558,
   2.1161414597835155,
   6.517179601608214,
   3.7056295482462676,
   5.516903460238058,
   5.304348565471744,
   15.674444925399897,
   8.130140336361276,
   17.408129461242087,
   3.04041657923992,
   11.20541231984019,
   9.840613411821687,
   19.063994037205887,
   7.57450002707525,
   13.706249774904336,
   8.541892983666653,
   8.363145711745307,
   26.00752150218527,
   7.739884782351232,
   17.55011641566724,
   1.5541654420038598,
   20.80076909261257,
   12.230865126334251,
   3.0750509523888967,
   12.454295484681118,
   11.858309465135719,
   5.641708518035922,
   10.052176182040776,
   10.661539577100083,
   11.713644519795395,
   15.79367330707002,
   13.955538561898448,
   7.2439175573719465,
   15.849684767458532,
   16.096893919433224,
   24.737440118592374,
   9.684027055215198,
   13.798530217671846,
   2.3922202821692102
  ],
  "camera_contrast": {
   "Canon 1DMarkIII": 0.2521016015512634,
   "Canon 20D": 0.3299949789663038,
   "Canon 300D": 0.20608353250903094,
   "Canon 40D": 0.27964552840818013,
   "Canon 500D": 0.19913305849504445,
   "Canon 50D": 0.18950177578951533,
   "Canon 5DMarkII": 0.2432411686379437,
   "Canon 600D": 0.24539725477505303,
   "Canon 60D": 0.19681764252772235,
   "Hasselblad H2": 0.3993850930494165,
   "Nikon D3X": 0.26044781152181623,
   "Nikon D200": 0.26531899531982517,
   "Nikon D3": 0.24958458815572285,
   "Nikon D300s": 0.2555340496981855,
   "Nikon D40": 0.20078987347386992,
   "Nikon D50": 0.25398025357858,
   "Nikon D5100": 0.28811087603563074,
   "Nikon D700": 0.24841016703983496,
   "Nikon D80": 0.30202367930636703,
   "Nikon D90": 0.2527322212419433,
   "Nokia N900": 0.33886033741987115,
   "Olympus E-PL2": 0.3778028943979189,
   "Pentax K-5": 0.27091276871403036,
   "Pentax Q": 0.3675652262421537,
   "Point Grey Grasshopper 50S5C": 0.7131180005024692,
   "Point Grey Grasshopper2 14S5C": 0.4731446849589521,
   "Phase One": 0.21410767487689686,
   "SONY NEX-5N": 0.1822075601198413
  }
 },
 "eye_only_summary": {
  "asano_median_dE00": 9.119908256416124,
  "asano_p95_dE00": 18.451314620890898,
  "asano_frac_gt1": 1.0,
  "asano_frac_gt2": 0.9933774834437086,
  "camera_median_contrast": 0.25475715163838275,
  "camera_min_contrast": 0.1822075601198413,
  "camera_max_contrast": 0.7131180005024692
 },
 "hardened": [
  {
   "k": 1,
   "split": 0,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 2.4670965006452427e-16,
   "heldout_median": 0.026137871317640074,
   "heldout_max": 0.22083271729771953,
   "asano_p95_dE00": 3.765216308555612
  },
  {
   "k": 1,
   "split": 1,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.0130992762851362e-15,
   "heldout_median": 0.05320099246906471,
   "heldout_max": 0.2688115014378373,
   "asano_p95_dE00": 7.708353996220104
  },
  {
   "k": 1,
   "split": 2,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.194666926810753e-16,
   "heldout_median": 0.036663216341685075,
   "heldout_max": 0.22782835049949168,
   "asano_p95_dE00": 5.821156540917554
  },
  {
   "k": 1,
   "split": 3,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.7080502198191966e-16,
   "heldout_median": 0.03127412329105874,
   "heldout_max": 0.2949839208532404,
   "asano_p95_dE00": 4.113032450499254
  },
  {
   "k": 1,
   "split": 4,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 2.275500919905858e-16,
   "heldout_median": 0.05067535292163665,
   "heldout_max": 0.28391823755167933,
   "asano_p95_dE00": 7.892600330051364
  },
  {
   "k": 1,
   "split": 5,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.3325315482706172e-16,
   "heldout_median": 0.0392955013598089,
   "heldout_max": 0.24697724535218119,
   "asano_p95_dE00": 7.549494835403627
  },
  {
   "k": 1,
   "split": 6,
   "feasible": true,
   "reveal": 0.8967754029226965,
   "train_max": 4.651844471173353e-16,
   "heldout_median": 0.05376583968534448,
   "heldout_max": 0.16215285741631247,
   "asano_p95_dE00": 4.261376115725851
  },
  {
   "k": 1,
   "split": 7,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.8123084092188825e-15,
   "heldout_median": 0.06043275003488941,
   "heldout_max": 0.4576906265691677,
   "asano_p95_dE00": 8.50527679011445
  },
  {
   "k": 1,
   "split": 8,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 3.9709903437986413e-16,
   "heldout_median": 0.030889586306617804,
   "heldout_max": 0.250248256902037,
   "asano_p95_dE00": 1.6538248296579152
  },
  {
   "k": 1,
   "split": 9,
   "feasible": true,
   "reveal": 0.8894468801264811,
   "train_max": 2.652771490810276e-16,
   "heldout_median": 0.08319052041032769,
   "heldout_max": 0.1558111869508486,
   "asano_p95_dE00": 4.5778928010097175
  },
  {
   "k": 1,
   "split": 10,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.194666926810753e-16,
   "heldout_median": 0.036663216341685075,
   "heldout_max": 0.22782835049949168,
   "asano_p95_dE00": 5.821156540917554
  },
  {
   "k": 1,
   "split": 11,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.3325315482706172e-16,
   "heldout_median": 0.0392955013598089,
   "heldout_max": 0.24697724535218119,
   "asano_p95_dE00": 7.549494835403627
  },
  {
   "k": 1,
   "split": 12,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.7608386817154507e-16,
   "heldout_median": 0.03523264223558409,
   "heldout_max": 0.388413958282391,
   "asano_p95_dE00": 5.2975416577924594
  },
  {
   "k": 1,
   "split": 13,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 3.7773813440831063e-16,
   "heldout_median": 0.054330126343817016,
   "heldout_max": 0.19468951513869484,
   "asano_p95_dE00": 8.532148575959624
  },
  {
   "k": 1,
   "split": 14,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 1.6039102954450224e-16,
   "heldout_median": 0.03396105541247851,
   "heldout_max": 0.2750912141775202,
   "asano_p95_dE00": 4.894658837825338
  },
  {
   "k": 1,
   "split": 15,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 2.517505949844821e-16,
   "heldout_median": 0.038882454577753446,
   "heldout_max": 0.2620129744665234,
   "asano_p95_dE00": 4.767375223821929
  },
  {
   "k": 1,
   "split": 16,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 2.4670965006452427e-16,
   "heldout_median": 0.026137871317640074,
   "heldout_max": 0.22083271729771953,
   "asano_p95_dE00": 3.765216308555612
  },
  {
   "k": 1,
   "split": 17,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 2.9329221355699347e-16,
   "heldout_median": 0.03074142196423533,
   "heldout_max": 0.2565039669321434,
   "asano_p95_dE00": 7.161548799715614
  },
  {
   "k": 1,
   "split": 18,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 2.275500919905858e-16,
   "heldout_median": 0.05067535292163665,
   "heldout_max": 0.28391823755167933,
   "asano_p95_dE00": 7.892600330051364
  },
  {
   "k": 1,
   "split": 19,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 3.9709903437986413e-16,
   "heldout_median": 0.030889586306617804,
   "heldout_max": 0.250248256902037,
   "asano_p95_dE00": 1.6538248296579152
  },
  {
   "k": 3,
   "split": 0,
   "feasible": true,
   "reveal": 0.8196254798636354,
   "train_max": 6.277448728708032e-16,
   "heldout_median": 0.02365439145194938,
   "heldout_max": 0.22737605752219325,
   "asano_p95_dE00": 0.715332768727621
  },
  {
   "k": 3,
   "split": 1,
   "feasible": true,
   "reveal": 0.7834942383977185,
   "train_max": 2.647326895865761e-16,
   "heldout_median": 0.016421436060961445,
   "heldout_max": 0.19532397222422254,
   "asano_p95_dE00": 1.4670723126180416
  },
  {
   "k": 3,
   "split": 2,
   "feasible": true,
   "reveal": 0.4779094625595784,
   "train_max": 2.799177614317505e-16,
   "heldout_median": 0.03338872118661444,
   "heldout_max": 0.06268422003371789,
   "asano_p95_dE00": 0.9014290200762995
  },
  {
   "k": 3,
   "split": 3,
   "feasible": true,
   "reveal": 0.31065489921019207,
   "train_max": 4.008691546812288e-16,
   "heldout_median": 0.016184105907389813,
   "heldout_max": 0.10984940831404294,
   "asano_p95_dE00": 0.8311581511597306
  },
  {
   "k": 3,
   "split": 4,
   "feasible": true,
   "reveal": 0.48190991895256513,
   "train_max": 2.3795064722540617e-15,
   "heldout_median": 0.012069024192404932,
   "heldout_max": 0.0944425736612938,
   "asano_p95_dE00": 1.0463893688382413
  },
  {
   "k": 3,
   "split": 5,
   "feasible": true,
   "reveal": 0.9000000000000001,
   "train_max": 9.061542046094413e-16,
   "heldout_median": 0.01971851293760809,
   "heldout_max": 0.29043684000247555,
   "asano_p95_dE00": 1.9336100110766223
  },
  {
   "k": 3,
   "split": 6,
   "feasible": true,
   "reveal": 0.4915593798368484,
   "train_max": 3.780528770400089e-16,
   "heldout_median": 0.04344911183782011,
   "heldout_max": 0.1231041158859453,
   "asano_p95_dE00": 1.2958624073310974
  },
  {
   "k": 3,
   "split": 7,
   "feasible": true,
   "reveal": 0.7162341981294519,
   "train_max": 4.3263754040982952e-16,
   "heldout_median": 0.012459283275395762,
   "heldout_max": 0.14126242259422464,
   "asano_p95_dE00": 0.9014649604514852
  },
  {
   "k": 3,
   "split": 8,
   "feasible": true,
   "reveal": 0.3758684110695809,
   "train_max": 3.0400852661711955e-16,
   "heldout_median": 0.013046359175597646,
   "heldout_max": 0.1111852903922003,
   "asano_p95_dE00": 0.5680408325433625
  },
  {
   "k": 3,
   "split": 9,
   "feasible": true,
   "reveal": 0.46261218832647094,
   "train_max": 2.932922135569934e-16,
   "heldout_median": 0.007479494186994146,
   "heldout_max": 0.1386249295138052,
   "asano_p95_dE00": 0.43656432177030013
  },
  {
   "k": 3,
   "split": 10,
   "feasible": true,
   "reveal": 0.7017946067811321,
   "train_max": 5.050643526661164e-16,
   "heldout_median": 0.013637217852566883,
   "heldout_max": 0.1424908573396399,
   "asano_p95_dE00": 0.8272417722129779
  },
  {
   "k": 3,
   "split": 11,
   "feasible": true,
   "reveal": 0.38741725546737693,
   "train_max": 4.2267616072063405e-16,
   "heldout_median": 0.010415569172927599,
   "heldout_max": 0.1342323141135031,
   "asano_p95_dE00": 1.1161097790832666
  },
  {
   "k": 3,
   "split": 12,
   "feasible": true,
   "reveal": 0.22063142593143004,
   "train_max": 3.7805287704000907e-16,
   "heldout_median": 0.006992826091093696,
   "heldout_max": 0.08134574492327792,
   "asano_p95_dE00": 0.8864958550084286
  },
  {
   "k": 3,
   "split": 13,
   "feasible": true,
   "reveal": 0.8667787725195861,
   "train_max": 5.178024026339664e-16,
   "heldout_median": 0.017122180708771115,
   "heldout_max": 0.1864983451399105,
   "asano_p95_dE00": 1.5560385305814088
  },
  {
   "k": 3,
   "split": 14,
   "feasible": true,
   "reveal": 0.6063124621667519,
   "train_max": 2.5624679594612344e-16,
   "heldout_median": 0.011323974701208262,
   "heldout_max": 0.09775024207939376,
   "asano_p95_dE00": 0.8103223313489045
  },
  {
   "k": 3,
   "split": 15,
   "feasible": true,
   "reveal": 0.3818181217406831,
   "train_max": 1.5604979050938961e-15,
   "heldout_median": 0.015461183622260503,
   "heldout_max": 0.08142114301773302,
   "asano_p95_dE00": 4.361826563541355
  },
  {
   "k": 3,
   "split": 16,
   "feasible": true,
   "reveal": 0.4504337286311258,
   "train_max": 3.5468992262163117e-16,
   "heldout_median": 0.0130528133577127,
   "heldout_max": 0.07922583330838835,
   "asano_p95_dE00": 2.3117050584566283
  },
  {
   "k": 3,
   "split": 17,
   "feasible": true,
   "reveal": 0.7470387023577882,
   "train_max": 4.718520181722726e-16,
   "heldout_median": 0.013403857176447199,
   "heldout_max": 0.1505316808972159,
   "asano_p95_dE00": 0.721808910452226
  },
  {
   "k": 3,
   "split": 18,
   "feasible": true,
   "reveal": 0.4701359626324526,
   "train_max": 2.799177614317505e-16,
   "heldout_median": 0.03510403181855168,
   "heldout_max": 0.09791015326691042,
   "asano_p95_dE00": 0.7992535305403571
  },
  {
   "k": 3,
   "split": 19,
   "feasible": true,
   "reveal": 0.4137007224469142,
   "train_max": 4.2341864734283463e-16,
   "heldout_median": 0.007427436873936237,
   "heldout_max": 0.05517563339149596,
   "asano_p95_dE00": 0.5079544160220612
  },
  {
   "k": 7,
   "split": 0,
   "feasible": true,
   "reveal": 0.08180977411613732,
   "train_max": 2.8177471930556267e-16,
   "heldout_median": 0.0013385859561651661,
   "heldout_max": 0.010186924835382263,
   "asano_p95_dE00": 0.12863762901678016
  },
  {
   "k": 7,
   "split": 1,
   "feasible": true,
   "reveal": 0.11661931859374439,
   "train_max": 1.872597486112675e-15,
   "heldout_median": 0.0011184657659501958,
   "heldout_max": 0.009248076532539446,
   "asano_p95_dE00": 0.12000525241010401
  },
  {
   "k": 7,
   "split": 2,
   "feasible": true,
   "reveal": 0.06993046743429811,
   "train_max": 5.670793155600135e-16,
   "heldout_median": 0.0008813491670075528,
   "heldout_max": 0.012317094867390986,
   "asano_p95_dE00": 0.09132598576759574
  },
  {
   "k": 7,
   "split": 3,
   "feasible": true,
   "reveal": 0.08438533462026454,
   "train_max": 4.730541106623568e-16,
   "heldout_median": 0.0021147137769047153,
   "heldout_max": 0.005860400080353603,
   "asano_p95_dE00": 0.10650026167101143
  },
  {
   "k": 7,
   "split": 4,
   "feasible": true,
   "reveal": 0.10571948835618457,
   "train_max": 5.14929001599373e-16,
   "heldout_median": 0.0014234092866180186,
   "heldout_max": 0.003833050226295619,
   "asano_p95_dE00": 0.1599723421925355
  },
  {
   "k": 7,
   "split": 5,
   "feasible": true,
   "reveal": 0.12621107887702535,
   "train_max": 3.964703513451096e-16,
   "heldout_median": 0.0012191672684399746,
   "heldout_max": 0.013187991381455193,
   "asano_p95_dE00": 0.07945494861246946
  },
  {
   "k": 7,
   "split": 6,
   "feasible": true,
   "reveal": 0.1313936029648877,
   "train_max": 1.0356048052679329e-15,
   "heldout_median": 0.0027774271518204528,
   "heldout_max": 0.014386324644782645,
   "asano_p95_dE00": 0.15982227834455381
  },
  {
   "k": 7,
   "split": 7,
   "feasible": true,
   "reveal": 0.0842497284346581,
   "train_max": 3.3606543427632636e-16,
   "heldout_median": 0.0011010451900377548,
   "heldout_max": 0.016794599219459312,
   "asano_p95_dE00": 0.16728723360554779
  },
  {
   "k": 7,
   "split": 8,
   "feasible": true,
   "reveal": 0.11082665944092189,
   "train_max": 3.0111724448225427e-16,
   "heldout_median": 0.0033979958787159776,
   "heldout_max": 0.011563307627608495,
   "asano_p95_dE00": 0.35909497256331935
  },
  {
   "k": 7,
   "split": 9,
   "feasible": true,
   "reveal": 0.08216500345878053,
   "train_max": 2.5298476690790975e-16,
   "heldout_median": 0.0011348767021804051,
   "heldout_max": 0.0037326067542479808,
   "asano_p95_dE00": 0.13040928750740705
  },
  {
   "k": 7,
   "split": 10,
   "feasible": true,
   "reveal": 0.11024252712035487,
   "train_max": 2.8227909822855647e-16,
   "heldout_median": 0.0017221664970500981,
   "heldout_max": 0.031048640750386915,
   "asano_p95_dE00": 0.18603872584365483
  },
  {
   "k": 7,
   "split": 11,
   "feasible": true,
   "reveal": 0.20160655655550055,
   "train_max": 3.9975946448118517e-16,
   "heldout_median": 0.0033108944262652622,
   "heldout_max": 0.03294991328462156,
   "asano_p95_dE00": 0.1290787545021393
  },
  {
   "k": 7,
   "split": 12,
   "feasible": true,
   "reveal": 0.14046996343768298,
   "train_max": 3.0284037763168084e-16,
   "heldout_median": 0.0025692026701711838,
   "heldout_max": 0.028025463677458243,
   "asano_p95_dE00": 0.15418347483057768
  },
  {
   "k": 7,
   "split": 13,
   "feasible": true,
   "reveal": 0.08439769376579064,
   "train_max": 1.44351926590052e-15,
   "heldout_median": 0.0012691292738109044,
   "heldout_max": 0.014550873783424602,
   "asano_p95_dE00": 0.20099607077506845
  },
  {
   "k": 7,
   "split": 14,
   "feasible": true,
   "reveal": 0.13660594195335973,
   "train_max": 4.501376976388242e-16,
   "heldout_median": 0.001236506697773729,
   "heldout_max": 0.014485801550080366,
   "asano_p95_dE00": 0.1565177507778963
  },
  {
   "k": 7,
   "split": 15,
   "feasible": true,
   "reveal": 0.0845643929285416,
   "train_max": 5.282516045146351e-16,
   "heldout_median": 0.0016490783592015478,
   "heldout_max": 0.0345583939713954,
   "asano_p95_dE00": 0.2290630940591334
  },
  {
   "k": 7,
   "split": 16,
   "feasible": true,
   "reveal": 0.08319289954456975,
   "train_max": 4.342318875987491e-16,
   "heldout_median": 0.0013639874101686817,
   "heldout_max": 0.005953834914833537,
   "asano_p95_dE00": 0.12880691650161666
  },
  {
   "k": 7,
   "split": 17,
   "feasible": true,
   "reveal": 0.14224441075781294,
   "train_max": 1.9694474861607995e-15,
   "heldout_median": 0.002429818568842302,
   "heldout_max": 0.009545428546361149,
   "asano_p95_dE00": 0.19217837329879547
  },
  {
   "k": 7,
   "split": 18,
   "feasible": true,
   "reveal": 0.08477263757472354,
   "train_max": 8.540251099095983e-16,
   "heldout_median": 0.0011491501200754657,
   "heldout_max": 0.03926146881449824,
   "asano_p95_dE00": 0.1423692033449116
  },
  {
   "k": 7,
   "split": 19,
   "feasible": true,
   "reveal": 0.11178343891199485,
   "train_max": 6.445924282367001e-16,
   "heldout_median": 0.0011065252888315194,
   "heldout_max": 0.017492314264743247,
   "asano_p95_dE00": 0.1493699452469599
  },
  {
   "k": 14,
   "split": 0,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 1,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 2,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 3,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 4,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 5,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 6,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 7,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 8,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 9,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 10,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 11,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 12,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 13,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 14,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 15,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 16,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 17,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 18,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 14,
   "split": 19,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 0,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 1,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 2,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 3,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 4,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 5,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 6,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 7,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 8,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 9,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 10,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 11,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 12,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 13,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 14,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 15,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 16,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 17,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 18,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  },
  {
   "k": 21,
   "split": 19,
   "feasible": true,
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0
  }
 ],
 "hardened_summary": {
  "1": {
   "reveal": 0.9000000000000001,
   "train_max": 2.4670965006452427e-16,
   "heldout_median": 0.03777283545971926,
   "heldout_max": 0.250248256902037,
   "asano_p95_dE00": 5.559349099355007,
   "feasible_frac": 1.0
  },
  "3": {
   "reveal": 0.47990969075607176,
   "train_max": 4.1177265770093145e-16,
   "heldout_median": 0.01352053751450704,
   "heldout_max": 0.1171447031390728,
   "asano_p95_dE00": 0.893962437542364,
   "feasible_frac": 1.0
  },
  "7": {
   "reveal": 0.10798100773826971,
   "train_max": 4.615959041505905e-16,
   "heldout_median": 0.0013512866831669238,
   "heldout_max": 0.01378715801311892,
   "asano_p95_dE00": 0.1517767100387688,
   "feasible_frac": 1.0
  },
  "14": {
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0,
   "feasible_frac": 1.0
  },
  "21": {
   "reveal": 0.0,
   "train_max": 0.0,
   "heldout_median": 0.0,
   "heldout_max": 0.0,
   "asano_p95_dE00": 0.0,
   "feasible_frac": 1.0
  }
 }
}
